Analytical Solution of Similar Oblate Spheroidal Coordinate System

Satisfactory description of gravitational and gravity potentials is needed for a proper modelling of a wide spectrum of physical problems on various size scales, ranging from atmosphere dynamics up to the movements of stars in a galaxy. In certain cases, Similar Oblate Spheroidal (SOS) coordinate system can be of advantage for such modelling tasks, mainly inside or in the vicinity of oblate spheroidal objects (planets, stars, galaxies). Although the solution of the relevant expressions for the SOS system cannot be written in a closed form, it can be derived as analytical expressions -- convergent infinite power series. Explicit analytical expressions for the Cartesian coordinates in terms of the curvilinear Similar Oblate Spheroidal coordinates are derived in the form of infinite power series with generalized binomial coefficients. The corresponding partial derivatives are found in a suitable form, further enabling derivation of the metric scale factors necessary for differential operations. The terms containing derivatives of the metric scale factors in the velocity advection term of the momentum equation in SOS coordinate system are expressed. The Jacobian determinant is derived as well. The presented analytical solution of SOS coordinate system solution is a tool applicable for a broad variety of objects exhibiting density, gravity or gravitation levels resembling similar oblate spheroids. Such objects range from the bodies with small oblateness (the Earth itself on the first place), through elliptical galaxies up to significantly flattened objects like disk galaxies.

==> anc/CoordinateXZ0_Functions.f95 <==
      FUNCTION CoordinateX0(R,Vi,R0,amju,WaverageXborder,IO,LS)
      REAL*8 A(0:IO), B(0:IO)
      DOUBLE PRECISION R,Vi,R0,amju,u,u0,u1,PRODUCTA,SUMA,
     ,       CoordinateX0,WaverageXborder,epsil,epsilB,
     ,       W,W2,
     ,       PIDVE
      PIDVE=6.28318530717959D0 
      epsil=1.D-300
      epsilB=1.D-16
      CoordinateX0 = 0.D0
      IF(R.EQ.0.) THEN
        LS=0
c        write(*,*) "testX"
        RETURN
      ENDIF
c      write(*,*) 'SNGL(DABS(Vi),SNGL',SNGL(DABS(Vi)),SNGL(PIDVE/4.D0),
c     * SNGL(DABS(Vi))-SNGL(PIDVE/4.D0) 
c      write(*,*) 'DABS(Vi)',DABS(Vi),PIDVE/4.D0
      u= amju+1.D0
      u0= amju/(amju+1.D0)
      u1= 1.D0/(amju+1.D0)
      IF(ABS(SNGL(DABS(Vi))).LT.epsilB) THEN          ! W is equal zero
        CoordinateX0 = R          !  ... this is applied only for small-Vi region
        RETURN
      ENDIF
      IF(ABS(SNGL(DABS(Vi))-SNGL(PIDVE/4.D0)).LT.epsilB) THEN          ! 1/W is equal zero
        CoordinateX0 = 0.D0
        RETURN
      ENDIF
      W=((R/R0)**amju)*dsin(Vi)/(dcos(Vi)**u)    ! the base of terms in power series
c      write(*,*) Vi,dcos(Vi),dcos(Vi)**u,W
      W2=W**2
c      write(*,*) 'W2 ',W2
c      pause
      LEND=0
c      amju=FLOAT(mju)
c      write(*,*) 'R,Vi,mju,IO ',R,Vi,mju,IO
ctempor      IF(((R/R0)**mju)*dsin(Vi).LE.dcos(Vi)**(mju+1)) THEN

      IF(DABS(W).LT.WaverageXborder) THEN                ! small Vi

        LS=0
c        u= amju+1.D0
        SUMA=0.D0
        DO 10 K=0,IO
          PRODUCTA=1.D0
          DO 11 i=1,K
            PRODUCTA=PRODUCTA*((u*DFLOAT(K)+1.5D0-DFLOAT(i))/DFLOAT(i))
c            WRITE(*,*) 'PRODUCTA',PRODUCTA
            IF(DABS(PRODUCTA).GT.1.D0/epsil) THEN
               LEND=1                                 ! End of search
c               WRITE(*,*) '             ',K,PRODUCTA
            ENDIF
11        CONTINUE
c          test1=(R**amju)
c          test2=(R**amju)**(2*K)
c          test3=(TAN(Vi)**u)**(2*K)
c          test4=((TAN(Vi)**u)**(2*K))  *  ((R**amju)**(2*K))
c          test5=((TAN(Vi)**u)*R**amju)**(2*K)
c          WRITE(*,*) 'test',test1,test2,test3,test4,test5
          A(K)= (PRODUCTA*((-1)**K)/(u*DFLOAT(K)+0.5D0)) * W2**K
c          WRITE(*,*) 'R,Vi,K,PRODUCTA,A(K)',R,Vi,K,PRODUCTA,A(K)
          IF(K.GT.0) THEN
            IF(A(K).NE.0.D0.AND.DABS(A(K)).LT.DABS(SUMA*epsilB)) LEND=1       ! nearly no change anymore ...
            B(K)=A(K)/A(K-1)
c            WRITE(*,*) R,Vi,K,PRODUCTA,A(K),B(K)
          ENDIF
c          PAUSE '------------------------'
          SUMA= SUMA + A(K)
          IF(LEND.EQ.1) GOTO 1012                                    ! End of search for lim sup
10      CONTINUE
1012    CoordinateX0 = (R/2.D0)*SUMA
c        WRITE(*,*) 'R,Vi,X0,Z0',R,Vi,CoordinateX0,CoordinateZ0
c        WRITE(*,*) 'LE'

      ELSE                                      ! large Vi

        LS=1
        SUMA=0.D0
        DO 20 K=0,IO
          PRODUCTA=1.D0
          DO 21 i=1,K
            PRODUCTA=PRODUCTA*((u0*DFLOAT(K)-0.5D0*u1+1.D0-DFLOAT(i))/
     /               DFLOAT(i))
c            WRITE(*,*) '             ',K,PRODUCTA
            IF(DABS(PRODUCTA).GT.1.D0/epsil) THEN
               LEND=1                                 ! End of search
               WRITE(*,*) '             ',K,PRODUCTA
            ENDIF
21        CONTINUE
c          A(K)= (PRODUCTA /(u0*DFLOAT(K)-0.5D0*u1)) * (W2**(-u1))**K
          A(K)= (PRODUCTA /(u0*DFLOAT(K)-0.5D0*u1)) * 
     *          (DABS(W)**(-u1) * DABS(W)**(-u1))**K              ! needed to calculate this in this way due to numerical owerflow (exponent over 300)
c          WRITE(*,*) '  A(K)           ',K,A(K)
          IF(K.GT.0) THEN
            IF(A(K).NE.0.D0.AND.DABS(A(K)).LT.DABS(SUMA*epsilB)) LEND=1       ! nearly no change anymore ...
            B(K)=A(K)/A(K-1)
          ENDIF
          SUMA= SUMA + A(K)
c          WRITE(*,*) '  SUMA           ',K,SUMA
c          pause
          IF(LEND.EQ.1) GOTO 1013                                    ! End of search for lim sup
20      CONTINUE
1013    CoordinateX0 = (-1)*(R/2.D0)*u1*(DABS(W)**(-u1))*SUMA

      ENDIF

c      WRITE(*,*) 'R,Vi,CoordinateX0',R,Vi,CoordinateX0
c        CoordZ0 = CoordinateZ0
c        CoordX0 = CoordinateX0

      RETURN
      END






      FUNCTION CoordinateZ0(R,Vi,R0,amju,WaverageZborder,IO,LS)
      REAL*8 A(0:IO), B(0:IO)
      DOUBLE PRECISION R,Vi,R0,amju,u,u0,u1,PRODUCTA,SUMA,
     ,       CoordinateZ0,WaverageZborder,epsil,epsilB,
     ,       W,W2,
     ,       PIDVE
      PIDVE=6.28318530717959D0 
      epsil=1.D-300
      epsilB=1.D-16
       CoordinateZ0 = 0.D0
      IF(R.EQ.0.) THEN
        LS=0
c        write(*,*) "testZ"
c        RETURN
      ENDIF
c      write(*,*) 'SNGL(DABS(Vi),SNGL',SNGL(DABS(Vi)),SNGL(PIDVE/4.D0),
c     * SNGL(DABS(Vi))-SNGL(PIDVE/4.D0) 
c      write(*,*) 'DABS(Vi)',DABS(Vi),PIDVE/4.D0
      u= amju+1.D0
      u0= amju/(amju+1.D0)
      u1= 1.D0/(amju+1.D0)
      IF(ABS(SNGL(DABS(Vi))).LT.epsilB) THEN          ! W is equal zero
        CoordinateZ0 = 0.D0          !  ... this is applied only for small-Vi region
        RETURN
      ENDIF
      IF(ABS(SNGL(DABS(Vi))-SNGL(PIDVE/4.D0)).LT.epsilB) THEN          ! 1/W is equal zero
        CoordinateZ0 = R/DSQRT(u)
        RETURN
      ENDIF
      W=((R/R0)**amju)*dsin(Vi)/(dcos(Vi)**u)    ! the base of terms in power series
c      write(*,*) Vi,dcos(Vi),dcos(Vi)**u,W
      W2=W**2    
      LEND=0
      IF(DABS(W).LT.WaverageZborder) THEN                ! small Vi
        LS=0
        SUMA=0.D0
        DO 10 K=0,IO
          PRODUCTA=1.D0
          DO 11 i=1,K
            PRODUCTA=PRODUCTA*((u*DFLOAT(K)+0.5D0*u+1.D0-DFLOAT(i))/
     /               DFLOAT(i))
            IF(DABS(PRODUCTA).GT.1.D0/epsil) THEN
               LEND=1                                 ! End of search
c               WRITE(*,*) '             ',K,PRODUCTA
            ENDIF
11        CONTINUE
          A(K)= (PRODUCTA*((-1)**K)/(u*DFLOAT(K)+0.5D0*u)) * W2**K
          IF(K.GT.0) THEN
            IF(A(K).NE.0.D0.AND.DABS(A(K)).LT.DABS(SUMA*epsilB)) LEND=1       ! nearly no change anymore ...
            B(K)=A(K)/A(K-1)
          ENDIF
          SUMA= SUMA + A(K)
          IF(LEND.EQ.1) GOTO 1012                                    ! End of search for lim sup
10      CONTINUE
1012    CoordinateZ0 = (R/2.D0) * DSQRT(u) * W * SUMA

      ELSE                              ! large Vi

        LS=1
        SUMA=0.D0
        DO 20 K=0,IO
          PRODUCTA=1.D0
          DO 21 i=1,K
            PRODUCTA=PRODUCTA*((u0*DFLOAT(K)+0.5D0-DFLOAT(i))/
     /               DFLOAT(i))
            IF(DABS(PRODUCTA).GT.1.D0/epsil) THEN
               LEND=1                                 ! End of search
c               WRITE(*,*) '             ',K,PRODUCTA
            ENDIF
21        CONTINUE
c          A(K)= (PRODUCTA /(u0*DFLOAT(K)-0.5D0)) * (W2**(-u1))**K
          A(K)= (PRODUCTA /(u0*DFLOAT(K)-0.5D0)) * 
     *          (DABS(W)**(-u1) * DABS(W)**(-u1))**K              ! needed to calculate this in this way due to numerical owerflow (exponent over 300)
          IF(K.GT.0) THEN
            IF(A(K).NE.0.D0.AND.DABS(A(K)).LT.DABS(SUMA*epsilB)) LEND=1       ! nearly no change anymore ...
            B(K)=A(K)/A(K-1)
          ENDIF
          SUMA= SUMA + A(K)
          IF(LEND.EQ.1) GOTO 1013                                    ! End of search for lim sup
20      CONTINUE
1013    CoordinateZ0 =(-1)*(R/2.D0)*(1.D0/DSQRT(u))*DSIGN(1.D0,Vi)*SUMA

      ENDIF

c      WRITE(*,*) 'R,Vi,CoordinateZ0',R,Vi,CoordinateZ0
      RETURN
      END







        FUNCTION SUPLIM(alph,beta,KEXP,IO,epsil)
        DOUBLE PRECISION PRODUCTA,SUPLIM,PK,P,
     ,       epsil,alph,beta

        SUPLIM=0.D0
        LEND=0
c        WRITE(*,*) 'K,SUPLIM,PK,PRODUCTA,P'
        DO 120 K=0,IO
          PRODUCTA=1.D0
          DO 121 i=1,K
            PRODUCTA=PRODUCTA*
     *              ((alph*DFLOAT(K)+beta + 1.D0-DFLOAT(i))/DFLOAT(i))
ctst     *              (1. - (0.5 + FLOAT(K)/(amju+1.) ) / FLOAT(i))
            IF(DABS(PRODUCTA).GT.1.D0/epsil) THEN
               LEND=1                                 ! End of search for lim sup
C               WRITE(*,*) '             ',K,PRODUCTA
            ENDIF
c            WRITE(*,*) '             ',K,PRODUCTA
121       CONTINUE
          P=PRODUCTA/(alph*DFLOAT(K)+beta)
c          IF(KEXP.EQ.0)                    ! irelevant, as we use anyway only absolute value
c            P=P*(-1)
c          ELSE
c            P=P*(-1)**K
c          ENDIF
          PK=DABS(P)**(1.D0/DFLOAT(K))
          IF(PK.GT.SUPLIM.AND.K.GT.50) THEN
            SUPLIM=PK
          ENDIF
c            WRITE(*,*) K,SUPLIM,PK,PRODUCTA,P
          IF(K.GT.1.AND.FLOAT(K/10000).EQ.FLOAT(K)/10000.) THEN
            WRITE(*,*) 'K,SUPLIM,PK,PRODUCTA,P'
            WRITE(*,*) K,SUPLIM,PK,PRODUCTA,P
          ENDIF	
          IF(DABS(P).GT.1.D0/epsil.OR.LEND.EQ.1) 
     *     THEN
            IF(SUPLIM.EQ.0.D0) SUPLIM=PK                  ! for case SUPLIM was not ascribed yet
            GOTO 10121                                    ! End of search for lim sup
          ENDIF
          IF(DABS(P).LT.epsil.AND.DABS(P).NE.0.D0) 
     *     THEN
            IF(SUPLIM.EQ.0.D0) SUPLIM=PK                  ! for case SUPLIM was not ascribed yet
            GOTO 10121                                    ! End of search for lim sup
          ENDIF
120     CONTINUE
10121   CONTINUE
c          pause
        END





        FUNCTION SUPLIMDER(alph,beta,KEXP,IO,epsil)
        DOUBLE PRECISION PRODUCTA,SUPLIM,PK,P,
     ,       epsil,alph,beta

        SUPLIMDER=0.D0
        LEND=0
c        WRITE(*,*) 'K,SUPLIMDER,PK,PRODUCTA,P'
        DO 120 K=0,IO
          PRODUCTA=1.D0
          DO 121 i=1,K
            PRODUCTA=PRODUCTA*
     *              ((alph*DFLOAT(K)+beta + 1.D0-DFLOAT(i))/DFLOAT(i))
ctst     *              (1. - (0.5 + FLOAT(K)/(amju+1.) ) / FLOAT(i))
            IF(DABS(PRODUCTA).GT.1.D0/epsil) THEN
               LEND=1                                 ! End of search for lim sup
C               WRITE(*,*) '             ',K,PRODUCTA
            ENDIF
c            WRITE(*,*) '             ',K,PRODUCTA
121       CONTINUE
ccc          P=PRODUCTA/(alph*DFLOAT(K)+beta)

          P=PRODUCTA

c          IF(KEXP.EQ.0)                    ! irelevant, as we use anyway only absolute value
c            P=P*(-1)
c          ELSE
c            P=P*(-1)**K
c          ENDIF
          PK=DABS(P)**(1.D0/DFLOAT(K))
          IF(PK.GT.SUPLIMDER.AND.K.GT.50) THEN
            SUPLIMDER=PK
          ENDIF
c            WRITE(*,*) K,SUPLIMDER,PK,PRODUCTA,P
          IF(K.GT.1.AND.FLOAT(K/10000).EQ.FLOAT(K)/10000.) THEN
            WRITE(*,*) 'K,SUPLIMDER,PK,PRODUCTA,P'
            WRITE(*,*) K,SUPLIMDER,PK,PRODUCTA,P
          ENDIF	
          IF(DABS(P).GT.1.D0/epsil.OR.LEND.EQ.1) 
     *     THEN
            IF(SUPLIMDER.EQ.0.D0) SUPLIMDER=PK                  ! for case SUPLIM was not ascribed yet
            GOTO 10121                                    ! End of search for lim sup
          ENDIF
          IF(DABS(P).LT.epsil.AND.DABS(P).NE.0.D0) 
     *     THEN
            IF(SUPLIMDER.EQ.0.D0) SUPLIMDER=PK                  ! for case SUPLIM was not ascribed yet
            GOTO 10121                                    ! End of search for lim sup
          ENDIF
120     CONTINUE
10121   CONTINUE
c          pause
        END












c -------------------------------------
c Derivative dx/dR

      FUNCTION DerivativeXR(R,Vi,R0,amju,WaverageXborder,IO,LS)
      REAL*8 A(0:IO), B(0:IO)
      DOUBLE PRECISION R,Vi,R0,amju,u,u0,u1,PRODUCTA,SUMA,
     ,       DerivativeXR,WaverageXborder,epsil,epsilB,
     ,       W,W2,
     ,       top,BinomialG,
     ,       PIDVE
      PIDVE=6.28318530717959D0 
      epsil=1.D-300
      epsilB=1.D-16
c      DerivativeXR = 1.D0   ! check it, I feel it could be zero inthe center ...
      DerivativeXR = 1.D0/DSQRT(2.D0)
      IF(R.EQ.0.) THEN
        LS=0
C        write(*,*) "testX"
        RETURN
      ENDIF
c      write(*,*) 'SNGL(DABS(Vi),SNGL',SNGL(DABS(Vi)),SNGL(PIDVE/4.D0),
c     * SNGL(DABS(Vi))-SNGL(PIDVE/4.D0) 
c      write(*,*) 'DABS(Vi)',DABS(Vi),PIDVE/4.D0
      IF(ABS(SNGL(DABS(Vi))-SNGL(PIDVE/4.D0)).LT.epsilB) THEN          ! 1/W is equal zero
        DerivativeXR = 0.D0   ! check it, I feel it could be zero inthe center ...
        RETURN
      ENDIF
      u= amju+1.D0
      u0= amju/(amju+1.D0)
      u1= 1.D0/(amju+1.D0)
      W=((R/R0)**amju)*dsin(Vi)/(dcos(Vi)**u)    ! the base of terms in power series
c      write(*,*) Vi,dcos(Vi),dcos(Vi)**u,W
      W2=W**2
c      write(*,*) 'W2 ',W2
c      pause
      LEND=0
c      amju=FLOAT(mju)
c      write(*,*) 'R,Vi,mju,IO ',R,Vi,mju,IO
ctempor      IF(((R/R0)**mju)*dsin(Vi).LE.dcos(Vi)**(mju+1)) THEN

      IF(DABS(W).LT.WaverageXborder) THEN                ! small Vi

        LS=0
c        u= amju+1.D0
        SUMA=0.D0
        DO 10 K=0,IO
          top=u*DFLOAT(K)-0.5D0
          PRODUCTA=BinomialG(top,K)
c            WRITE(*,*) 'PRODUCTA',PRODUCTA,top,u,DFLOAT(K)
c            pause 'deriv'
            IF(DABS(PRODUCTA).GT.1.D0/epsil) THEN
               LEND=1                                 ! End of search
               WRITE(*,*) ' Too large    ',K,PRODUCTA
            ENDIF
c          A(K)= PRODUCTA * ((-1)**K) * W2**K
          A(K)= PRODUCTA * (-W2)**K
c          WRITE(*,*) 'R,Vi,K,PRODUCTA,(-W2)**K,A(K)',
c     ,                R,Vi,K,PRODUCTA,(-W2)**K,A(K)
c            pause 'deriv'
          IF(K.GT.0) THEN
            IF(A(K).NE.0.D0.AND.DABS(A(K)).LT.DABS(SUMA*epsilB)) LEND=1       ! nearly no change anymore ...
c            WRITE(*,*) R,Vi,K,PRODUCTA,A(K),B(K)
          ENDIF
c          PAUSE '------------------------'
          SUMA= SUMA + A(K)
          IF(LEND.EQ.1) GOTO 1012                                    ! End of search for lim sup
10      CONTINUE
1012    DerivativeXR = SUMA
c        WRITE(*,*) 'R,Vi,DerivativeXR',R,Vi,DerivativeXR
c        WRITE(*,*) 'LE'

      ELSE                                      ! large Vi (CONVERGES BADLY JUST ABOVE THE BORDER)

        LS=1
        SUMA=0.D0
        DO 20 K=0,IO
          top=u1*DFLOAT(K)+u1*0.5D0-1.D0
          PRODUCTA=BinomialG(top,K)
C            WRITE(*,*) 'PRODUCTA',PRODUCTA,top,u,DFLOAT(K)
C            pause 'deriv1'
            IF(DABS(PRODUCTA).GT.1.D0/epsil) THEN
               LEND=1                                 ! End of search
               WRITE(*,*) ' Too large    ',K,PRODUCTA
            ENDIF
c          A(K)= PRODUCTA * ((-1)**K) * W2**K
          A(K)= PRODUCTA * (-W2**(-u1))**(DFLOAT(K))
C       WRITE(*,*) 'R,Vi,K,PRODUCTA,A(K),suma',R,Vi,K,PRODUCTA,A(K),SUMA
C            pause 'deriv2'
          IF(K.GT.0) THEN
            IF(A(K).NE.0.D0.AND.DABS(A(K)).LT.DABS(SUMA*epsilB)) LEND=1       ! nearly no change anymore ...
c            WRITE(*,*) R,Vi,K,PRODUCTA,A(K),B(K)
          ENDIF
c          PAUSE '------------------------'
          SUMA= SUMA + A(K)
          IF(LEND.EQ.1) GOTO 1013                                    ! End of search for lim sup
20      CONTINUE
1013    DerivativeXR = u1*SUMA*(W**(-u1))
c        WRITE(*,*) 'R,Vi,DerivativeXR',R,Vi,DerivativeXR

      ENDIF

      RETURN
      END





c -------------------------------------
c Derivative dz/dR

      FUNCTION DerivativeZR(R,Vi,R0,amju,WaverageXborder,IO,LS)
      REAL*8 A(0:IO), B(0:IO)
      DOUBLE PRECISION R,Vi,R0,amju,u,u0,u1,PRODUCTA,SUMA,
     ,       DerivativeZR,WaverageXborder,epsil,epsilB,
     ,       W,W2,
     ,       top,BinomialG,
     ,       PIDVE
           PIDVE=6.28318530717959D0 
      epsil=1.D-300
      epsilB=1.D-16
      u= amju+1.D0
      u0= amju/(amju+1.D0)
      u1= 1.D0/(amju+1.D0)
c      DerivativeZR = 0.D0   ! check it, I feel it could be zero inthe center ... yes!
c      DerivativeZR = 1.D0/DSQRT(u)
      DerivativeZR = (1.D0/DSQRT(2.D0))*(1.D0/DSQRT(u))
C      wrIte(*,*) u,DSQRT(u),1.D0/DSQRT(u),DerivativeZR**2
C      pause "u"
      IF(R.EQ.0.) THEN
        LS=0
C        write(*,*) "testZ"
        RETURN
      ENDIF
c      write(*,*) 'SNGL(DABS(Vi),SNGL',SNGL(DABS(Vi)),SNGL(PIDVE/4.D0),
c     * SNGL(DABS(Vi))-SNGL(PIDVE/4.D0) 
c      write(*,*) 'DABS(Vi)',DABS(Vi),PIDVE/4.D0
      IF(ABS(SNGL(DABS(Vi))-SNGL(PIDVE/4.D0)).LT.epsilB) THEN          ! on z-axis ... 1/W is equal zero& ... derivative z with respect to R has to be 1/(mju+1)
        DerivativeZR = 1.D0/DSQRT(u)                   
        RETURN
      ENDIF
      W=((R/R0)**amju)*dsin(Vi)/(dcos(Vi)**u)    ! the base of terms in power series
c      write(*,*) Vi,dcos(Vi),dcos(Vi)**u,W
      W2=W**2
c      write(*,*) 'W2 ',W2
c      pause
      LEND=0
c      amju=FLOAT(mju)
c      write(*,*) 'R,Vi,mju,IO ',R,Vi,mju,IO
ctempor      IF(((R/R0)**mju)*dsin(Vi).LE.dcos(Vi)**(mju+1)) THEN

      IF(DABS(W).LT.WaverageXborder) THEN                ! small Vi

        LS=0
c        u= amju+1.D0
        SUMA=0.D0
        DO 10 K=0,IO
          top= u*DFLOAT(K) + amju/2.D0 - 0.5D0
          PRODUCTA=BinomialG(top,K)
c            WRITE(*,*) 'PRODUCTA',PRODUCTA,top,u,DFLOAT(K)
c            pause 'deriv'
            IF(DABS(PRODUCTA).GT.1.D0/epsil) THEN
               LEND=1                                 ! End of search
               WRITE(*,*) ' z: Too large    ',K,PRODUCTA
            ENDIF
c          A(K)= PRODUCTA * ((-1)**K) * W2**K
          A(K)= PRODUCTA * (-W2)**K
c          WRITE(*,*) 'R,Vi,K,PRODUCTA,(-W2)**K,A(K)',
c     ,                R,Vi,K,PRODUCTA,(-W2)**K,A(K)
c            pause 'deriv'
          IF(K.GT.0) THEN
            IF(A(K).NE.0.D0.AND.DABS(A(K)).LT.DABS(SUMA*epsilB)) LEND=1       ! nearly no change anymore ...
c            WRITE(*,*) R,Vi,K,PRODUCTA,A(K),B(K)
          ENDIF
c          PAUSE '------------------------'
          SUMA= SUMA + A(K)
          IF(LEND.EQ.1) GOTO 1012                                    ! End of search for lim sup
10      CONTINUE
1012    DerivativeZR = SQRT(u)*W*SUMA
c        WRITE(*,*) 'R,Vi,DerivativeZR',R,Vi,DerivativeZR
c        WRITE(*,*) 'LE'

      ELSE                                      ! large Vi  (CONVERGES BADLY JUST ABOVE THE BORDER)

        LS=1
        SUMA=0.D0
        DO 20 K=0,IO
          top=u1*DFLOAT(K)-0.5D0
          PRODUCTA=BinomialG(top,K)
c            WRITE(*,*) 'PRODUCTA',PRODUCTA
            IF(DABS(PRODUCTA).GT.1.D0/epsil) THEN
               LEND=1                                 ! End of search
               WRITE(*,*) ' Too large    ',K,PRODUCTA
            ENDIF
c          A(K)= PRODUCTA * ((-1)**K) * W2**K
          A(K)= PRODUCTA * (-W2**(-u1))**(DFLOAT(K))
c          WRITE(*,*) 'R,Vi,K,PRODUCTA,A(K)',R,Vi,K,PRODUCTA,A(K)
          IF(K.GT.0) THEN
            IF(A(K).NE.0.D0.AND.DABS(A(K)).LT.DABS(SUMA*epsilB)) LEND=1       ! nearly no change anymore ...
c            WRITE(*,*) R,Vi,K,PRODUCTA,A(K),B(K)
          ENDIF
c          PAUSE '------------------------'
          SUMA= SUMA + A(K)
          IF(LEND.EQ.1) GOTO 1013                                    ! End of search for lim sup
20      CONTINUE
1013    DerivativeZR = DSQRT(u1)*SUMA
c        WRITE(*,*) 'R,Vi,DerivativeZR',R,Vi,DerivativeZR

      ENDIF

      RETURN
      END







c -------------------------------------
c metric scale factor  hR = SQRT((dx/dR)**2+(dz/dR)**2)
C *** scale factor calculated after combinatorial simplification
 
      FUNCTION hR(R,Vi,R0,amju,WaverageXborder,IO,LS,LC)
      REAL*8 A(0:IO), B(0:IO)
      DOUBLE PRECISION R,Vi,R0,amju,u,u0,u1,SUMA,
     ,       WaverageXborder,epsil,epsilB,
     ,       W,W2,
     ,       top,BinomialG,
     ,       hR,BINWM2,WM,BIN,
     ,       PIDVE
      PIDVE=6.28318530717959D0 
      LC=0
      epsil=1.D-300
      epsilB=1.D-16
      u= amju+1.D0
      u0= amju/(amju+1.D0)
      u1= 1.D0/(amju+1.D0)
c      ... = 1.D0/DSQRT(2.D0)
c      IF(R.EQ.0.) THEN
c        LS=0
c        RETURN
c      ENDIF
      IF(ABS(SNGL(DABS(Vi))).LT.epsilB) THEN          ! W is equal zero
        hR = 1.D0             !  ... this is applied only for small-Vi region
        RETURN
      ENDIF
      IF(ABS(SNGL(DABS(Vi))-SNGL(PIDVE/4.D0)).LT.epsilB) THEN          ! Vi=Pi/2
        hR = 1.D0/DSQRT(u)     !  ... this is applied only for large-Vi region
        RETURN
      ENDIF
      W=((R/R0)**amju)*dsin(Vi)/(dcos(Vi)**u)    ! the base of terms in power series
      W2=W**2
      LEND=0
      IF(DABS(W).LT.WaverageXborder) THEN                ! small Vi
        LS=0
        SUMA=0.D0
          DO M=0,IO
            WM=W**M
            IF(WM.EQ.0.D0) CYCLE
            BIN=BinomialG(-amju*DFLOAT(M),M)            
            IF(DABS(BIN).GT.1.D0/epsil) THEN
              WRITE(*,*) 'Warning: Too large binom.coef., M,BIN,WM: ',
     ,                    M,BIN,WM
c               GOTO 777
            ENDIF         
            BINWM2=(BIN*WM)*WM
            IF(DABS(BINWM2).LT.epsil) THEN
              WRITE(*,*) 'Already too small term, M,BIN,WM,BINWM2: ',
     ,                    M,BIN,WM,BINWM2
              GOTO 777
            ENDIF
            IF(DABS(BINWM2).GT.1.D0/epsil) THEN
              WRITE(*,*) 'Already too large term, M,BIN,WM,BINWM2: ',
     ,                    M,BIN,WM,BINWM2
               GOTO 777              
            ENDIF
c            SUMA=SUMA + BinomialG(-amju*DFLOAT(M),M)*(W**M)*(W**M)
c            SUMA=SUMA + (BIN*WM)*WM
            SUMA=SUMA + BINWM2
c            WRITE(*,*) i,j,m,BinomialG(-amju*DFLOAT(M),M),
c     ,                BINWM2,WM,SUMA
            IF(M.GT.0) THEN
              IF(BINWM2.NE.0.D0.AND.DABS(BINWM2).LT.DABS(SUMA*epsilB)) 
     ,        THEN                                                         ! nearly no change anymore ...
                GOTO 777              
              ENDIF
            ENDIF
          ENDDO
ccc777       SCFhR_AfterSimplif=DSQRT(SUMA)
777       CONTINUE
          LC=M-1
          hR=DSQRT(SUMA)
c          WRITE(*,*) i,j,SCALEFACTORhR,SCFhR_AfterSimplif, SUMA
c          pause "SCALEFACTOR"

      ELSE                                      ! large Vi
        LS=1
        SUMA=0.D0
          DO M=0,IO
            WM=W**(-u1*DFLOAT(M))
            IF(WM.EQ.0.D0) CYCLE
            BIN=BinomialG(u0*DFLOAT(M),M)            
            IF(BIN.EQ.0.D0) CYCLE
            IF(DABS(BIN).GT.1.D0/epsil) THEN
              WRITE(*,*) 'Warning: Too large binom.coef., M,BIN,WM: ',
     ,                    M,BIN,WM
c               GOTO 778
            ENDIF
c            WMmju=WM**(-u1)
            BINWM2=(BIN*WM)*WM
            IF(DABS(BINWM2).LT.epsil) THEN
              WRITE(*,*) 'Already too small term, M,BIN,WM,BINWM2: ',
     ,                    M,BIN,WM,BINWM2
              GOTO 778
            ENDIF
            IF(DABS(BINWM2).GT.1.D0/epsil) THEN
              WRITE(*,*) 'Already too large term, M,BIN,WM,BINWM2: ',
     ,                    M,BIN,WM,BINWM2
               GOTO 778              
            ENDIF
c            SUMA=SUMA + BinomialG(-amju*DFLOAT(M),M)*(W**M)*(W**M)
c            SUMA=SUMA + (BIN*WM)*WM
            SUMA=SUMA + BINWM2
c            WRITE(*,*) i,j,m,BinomialG(-amju*DFLOAT(M),M),
c     ,                BINWM2,WM,SUMA
            IF(M.GT.0) THEN
              IF(BINWM2.NE.0.D0.AND.DABS(BINWM2).LT.DABS(SUMA*epsilB)) 
     ,        THEN                                                         ! nearly no change anymore ...
                GOTO 778              
              ENDIF
            ENDIF
          ENDDO
778       CONTINUE
          LC=M-1
          hR=DSQRT(u1*SUMA)
c          hR=-1.D0     ! still undefined ...
      ENDIF
c          WRITE(*,*) i,j,SCALEFACTORhR,SCFhR_AfterSimplif, SUMA
c          pause "SCALEFACTOR"
      RETURN
      END
      
      
      



c -------------------------------------
c Derivative dx/dVi

      FUNCTION DerivativeXVi(R,Vi,R0,amju,WaverageXborder,IO,LS)
      REAL*8 A(0:IO), B(0:IO)
      DOUBLE PRECISION R,Vi,R0,amju,u,u0,u1,PRODUCTA,SUMA,
     ,       DerivativeXVi,WaverageXborder,epsil,epsilB,
     ,       W,W2,dWdVi,Wu1,
     ,       top,BinomialG,
     ,       PIDVE
      PIDVE=6.28318530717959D0 
      epsil=1.D-300
      epsilB=1.D-16
c      DerivativeXVi = 1.D0   ! check it, I feel it could be zero inthe center ...
      DerivativeXVi = 0.D0
      IF(R.EQ.0.) THEN
        LS=0
C        write(*,*) "testX"
        RETURN
      ENDIF
c      write(*,*) 'SNGL(DABS(Vi),SNGL',SNGL(DABS(Vi)),SNGL(PIDVE/4.D0),
c     * SNGL(DABS(Vi))-SNGL(PIDVE/4.D0) 
c      write(*,*) 'DABS(Vi)',DABS(Vi),PIDVE/4.D0
      u= amju+1.D0
      u0= amju/(amju+1.D0)
      u1= 1.D0/(amju+1.D0)
      IF(ABS(SNGL(DABS(Vi))-SNGL(PIDVE/4.D0)).LT.epsilB) THEN          ! 1/W is equal zero
        DerivativeXVi = -R*(R/R0)**(-u0)   !  ... this is applied only for large-Vi region
        RETURN
      ENDIF
      W=((R/R0)**amju)*dsin(Vi)/(dcos(Vi)**u)    ! the base of terms in power series
c      write(*,*) Vi,dcos(Vi),dcos(Vi)**u,W
      W2=W**2
      Wu1=W2**(-u1)
c      IF(ABS(SNGL(DABS(Vi))-0.D0).LT.epsilB) THEN          ! Vi equal to zero, 1/W goes to infinity
c        DerivativeXVi = 0.D0   ! check this later !!!
c        RETURN
c      ENDIF     
      dWdVi=((R/R0)**amju)*(1.D0+amju*(dsin(Vi))**2)/
     /      (dcos(Vi)**(amju+2.D0))                  ! derivative of the base
c      write(*,*) 'W2 ',W2
c      pause
      LEND=0
c      amju=FLOAT(mju)
c      write(*,*) 'R,Vi,mju,IO ',R,Vi,mju,IO
ctempor      IF(((R/R0)**mju)*dsin(Vi).LE.dcos(Vi)**(mju+1)) THEN

      IF(DABS(W).LT.WaverageXborder) THEN                ! small Vi

        LS=0
c        u= amju+1.D0
        SUMA=0.D0
ccc        DO 10 K=0,IO
        DO 10 K=1,IO        ! counting starts from 1 (not from 0) as for K=0 the PRODUCTA is zero (but one part of the product, 1/W, is 1/0, which creates error or undefined value)
          top= -0.5D0 - amju*DFLOAT(K)
          PRODUCTA=BinomialG(top,K)
c            WRITE(*,*) 'PRODUCTA',PRODUCTA,top,u,DFLOAT(K)
c            pause 'deriv'
            IF(DABS(PRODUCTA).GT.1.D0/epsil) THEN
               LEND=1                                 ! End of search
               WRITE(*,*) 'dxdVi calculation: Too large    ',K,PRODUCTA
            ENDIF
c          A(K)= PRODUCTA * ((-1)**K) * W2**K
          A(K)= PRODUCTA *
     *         ((2.D0*DFLOAT(K))/(2.D0*DFLOAT(K)*amju+1.D0))*
     *         (W2)**(DFLOAT(K)-0.5D0)
c          WRITE(*,*) 'R,Vi,K,PRODUCTA,(-W2)**K,A(K)',
c     ,                R,Vi,K,PRODUCTA,(-W2)**K,A(K)
c            pause 'deriv'
          IF(K.GT.0) THEN
            IF(A(K).NE.0.D0.AND.DABS(A(K)).LT.DABS(SUMA*epsilB)) LEND=1       ! nearly no change anymore ...
c            WRITE(*,*) R,Vi,K,PRODUCTA,A(K),B(K)
          ENDIF
c          PAUSE '------------------------'
          SUMA= SUMA + A(K)
          IF(LEND.EQ.1) GOTO 1012                                    ! End of search for lim sup
10      CONTINUE
1012    DerivativeXVi = R*SUMA*dWdVi
c        WRITE(*,*) 'R,Vi,DerivativeXVi',R,Vi,DerivativeXVi
c        WRITE(*,*) 'LE'

      ELSE                          ! (CONVERGES BADLY JUST ABOVE THE BORDER)

        LS=1
        SUMA=0.D0
        DO 20 K=0,IO
          top=u0*DFLOAT(K)-u1*0.5D0
          PRODUCTA=BinomialG(top,K)
C            WRITE(*,*) 'PRODUCTA',PRODUCTA,top,u,DFLOAT(K)
C            pause 'deriv1'
            IF(DABS(PRODUCTA).GT.1.D0/epsil) THEN
               LEND=1                                 ! End of search
               WRITE(*,*) ' Too large    ',K,PRODUCTA
            ENDIF
c          A(K)= PRODUCTA * ((-1)**K) * W2**K
          A(K)= PRODUCTA *
     *         ((2.D0*DFLOAT(K)+1.D0)/(2.D0*DFLOAT(K)*amju-1.D0))*
     *         (Wu1)**DFLOAT(K)
C       WRITE(*,*) 'R,Vi,K,PRODUCTA,A(K),suma',R,Vi,K,PRODUCTA,A(K),SUMA
C            pause 'deriv2'
          IF(K.GT.0) THEN
            IF(A(K).NE.0.D0.AND.DABS(A(K)).LT.DABS(SUMA*epsilB)) LEND=1       ! nearly no change anymore ...
c            WRITE(*,*) R,Vi,K,PRODUCTA,A(K),B(K)
          ENDIF
c          PAUSE '------------------------'
          SUMA= SUMA + A(K)
          IF(LEND.EQ.1) GOTO 1013                                    ! End of search for lim sup
20      CONTINUE
1013    DerivativeXVi = R*u1*SUMA*dWdVi/W**(1.D0+u1)
c        WRITE(*,*) 'R,Vi,DerivativeXVi',R,Vi,DerivativeXVi

      ENDIF

      RETURN
      END







c -------------------------------------
c Derivative dz/dVi

      FUNCTION DerivativeZVi(R,Vi,R0,amju,WaverageXborder,IO,LS)
      REAL*8 A(0:IO), B(0:IO)
      DOUBLE PRECISION R,Vi,R0,amju,u,u0,u1,PRODUCTA,SUMA,
     ,       DerivativeZVi,WaverageXborder,epsil,epsilB,
     ,       W,W2,dWdVi,Wu1,
     ,       top,BinomialG,
     ,       PIDVE
      PIDVE=6.28318530717959D0 
      epsil=1.D-300
      epsilB=1.D-16
c      DerivativeZVi = 0.D0   ! check it, I feel it could be zero inthe center ... yes!
c      DerivativeZVi = 1.D0/DSQRT(u)
      DerivativeZVi = 0.D0
C      wrIte(*,*) u,DSQRT(u),1.D0/DSQRT(u),DerivativeZVi**2
C      pause "u"
      IF(R.EQ.0.) THEN
        LS=0
C        write(*,*) "testZ"
        RETURN
      ENDIF
c      write(*,*) 'SNGL(DABS(Vi),SNGL',SNGL(DABS(Vi)),SNGL(PIDVE/4.D0),
c     * SNGL(DABS(Vi))-SNGL(PIDVE/4.D0) 
c      write(*,*) 'DABS(Vi)',DABS(Vi),PIDVE/4.D0
      u= amju+1.D0
      u0= amju/(amju+1.D0)
      u1= 1.D0/(amju+1.D0)
      IF(ABS(SNGL(DABS(Vi))-SNGL(PIDVE/4.D0)).LT.epsilB) THEN          ! on z-axis ... 1/W is equal zero& ... derivative z with respect to R has to be 1/(mju+1)
        DerivativeZVi = 0.D0   !  ... this is applied only for large-Vi region
        RETURN
      ENDIF
      W=((R/R0)**amju)*dsin(Vi)/(dcos(Vi)**u)    ! the base of terms in power series
c      write(*,*) Vi,dcos(Vi),dcos(Vi)**u,W
      W2=W**2
      Wu1=W2**(-u1)
      dWdVi=((R/R0)**amju)*(1.D0+amju*(dsin(Vi))**2)/
     /      (dcos(Vi)**(amju+2.D0))                  ! derivative of the base
c      write(*,*) 'W2 ',W2
c      pause
      LEND=0
c      amju=FLOAT(mju)
c      write(*,*) 'R,Vi,mju,IO ',R,Vi,mju,IO
ctempor      IF(((R/R0)**mju)*dsin(Vi).LE.dcos(Vi)**(mju+1)) THEN

      IF(DABS(W).LT.WaverageXborder) THEN                ! small Vi

        LS=0
c        u= amju+1.D0
        SUMA=0.D0
        DO 10 K=0,IO
          top= -u/2.D0 -amju*DFLOAT(K)
          PRODUCTA=BinomialG(top,K)
c            WRITE(*,*) 'PRODUCTA',PRODUCTA,top,u,DFLOAT(K)
c            pause 'deriv'
            IF(DABS(PRODUCTA).GT.1.D0/epsil) THEN
               LEND=1                                 ! End of search
               WRITE(*,*) 'dzdVi calculation: Too large    ',K,PRODUCTA
            ENDIF
c          A(K)= PRODUCTA * ((-1)**K) * W2**K
c          A(K)= PRODUCTA * (-W2)**K         
          A(K)= PRODUCTA *
     *      ((2.D0*DFLOAT(K)+1.D0)/((2.D0*DFLOAT(K)+1.D0)*amju+1.D0))*
     *      (W2)**DFLOAT(K)
c          WRITE(*,*) 'R,Vi,K,PRODUCTA,(-W2)**K,A(K)',
c     ,                R,Vi,K,PRODUCTA,(-W2)**K,A(K)
c            pause 'deriv'
          IF(K.GT.0) THEN
            IF(A(K).NE.0.D0.AND.DABS(A(K)).LT.DABS(SUMA*epsilB)) LEND=1       ! nearly no change anymore ...
c            WRITE(*,*) R,Vi,K,PRODUCTA,A(K),B(K)
          ENDIF
c          PAUSE '------------------------'
          SUMA= SUMA + A(K)
          IF(LEND.EQ.1) GOTO 1012                                    ! End of search for lim sup
10      CONTINUE
1012    DerivativeZVi = DSQRT(u)*R*dWdVi*SUMA
c        WRITE(*,*) 'R,Vi,DerivativeZVi',R,Vi,DerivativeZVi
c        WRITE(*,*) 'LE'

      ELSE     ! large Vi  (CONVERGES BADLY JUST ABOVE THE BORDER)

        LS=1
        SUMA=0.D0
        DO 20 K=1,IO
          top= u0*DFLOAT(K) - 0.5D0
          PRODUCTA=BinomialG(top,K)
c            WRITE(*,*) 'PRODUCTA',PRODUCTA
            IF(DABS(PRODUCTA).GT.1.D0/epsil) THEN
               LEND=1                                 ! End of search
               WRITE(*,*) ' Too large    ',K,PRODUCTA
            ENDIF
c          A(K)= PRODUCTA * ((-1)**K) * W2**K
          A(K)= PRODUCTA * 
     *      (2.D0*DFLOAT(K)/((2.D0*DFLOAT(K)-1.D0)*amju-1.D0))*
     *      (Wu1)**DFLOAT(K)
c          WRITE(*,*) 'R,Vi,K,PRODUCTA,A(K)',R,Vi,K,PRODUCTA,A(K)
          IF(K.GT.0) THEN
            IF(A(K).NE.0.D0.AND.DABS(A(K)).LT.DABS(SUMA*epsilB)) LEND=1       ! nearly no change anymore ...
c            WRITE(*,*) R,Vi,K,PRODUCTA,A(K),B(K)
          ENDIF
c          PAUSE '------------------------'
          SUMA= SUMA + A(K)
          IF(LEND.EQ.1) GOTO 1013                                    ! End of search for lim sup
20      CONTINUE
1013    DerivativeZVi = (R/DSQRT(u))*SUMA*dWdVi/W
c        WRITE(*,*) 'R,Vi,DerivativeZVi',R,Vi,DerivativeZVi

      ENDIF

      RETURN
      END
      






      
      




c -------------------------------------
c metric scale factor  hVi = SQRT((dx/dVi)**2+(dz/dVi)**2)
C *** scale factor calculated after combinatorial simplification
 
      FUNCTION hVi(R,Vi,R0,amju,WaverageXborder,IO,LS,LC)
      REAL*8 A(0:IO), B(0:IO)
      DOUBLE PRECISION R,Vi,R0,amju,u,u0,u1,SUMA1,SUMA,
     ,       WaverageXborder,epsil,epsilB,
     ,       W,W2,dWdVi,Wu1,
     ,       top,BinomialG,
     ,       hVi,BINWM2,WM,BIN,
     ,       PIDVE
      PIDVE=6.28318530717959D0 
      LC=0
      epsil=1.D-300
      epsilB=1.D-16
      u= amju+1.D0
      u0= amju/(amju+1.D0)
      u1= 1.D0/(amju+1.D0)
      hVi = 0.D0
      IF(R.EQ.0.D0) THEN
        LS=0
        RETURN
      ENDIF
      IF(ABS(SNGL(DABS(Vi))).LT.epsilB) THEN          ! W is equal zero
        hVi = (R/DSQRT(u))*(R/R0)**amju   !  ... this is applied only for small-Vi region
        RETURN
      ENDIF
      IF(ABS(SNGL(DABS(Vi))-SNGL(PIDVE/4.D0)).LT.epsilB) THEN          ! dW/dVi is equal zero for Vi=Pi/2
        hVi = R*(R/R0)**(-u0)   !  ... this is applied only for large-Vi region
        RETURN
      ENDIF
      W=((R/R0)**amju)*dsin(Vi)/(dcos(Vi)**u)    ! the base of terms in power series
      W2=W**2
      Wu1=W2**(-u1)
      dWdVi=((R/R0)**amju)*(1.D0+amju*(dsin(Vi))**2)/
     /      (dcos(Vi)**(amju+2.D0))                  ! derivative of the base
      LEND=0
      IF(DABS(W).LT.WaverageXborder) THEN                ! small Vi
        LS=0
        SUMA1=0.D0
ccc          DO M=0,IO
          DO M=1,IO
            WM=W**(M-1)
            IF(WM.EQ.0.D0) CYCLE
c-old            BIN=BinomialG(-amju*DFLOAT(M),M)
            top= u*DFLOAT(M)
            BIN=BinomialG(top,M-1)
            IF(DABS(BIN).GT.1.D0/epsil) THEN
              WRITE(*,*) 'Warning: Too large binom.coef., M,BIN,WM: ',
     ,                    M,BIN,WM
c               GOTO 777
            ENDIF         
c-old            BINWM2=(BIN*WM)*WM
            BINWM2=(BIN*WM)*WM*(-1)**(M-1)
            IF(DABS(BINWM2).LT.epsil) THEN
              WRITE(*,*) 'Already too small term, M,BIN,WM,BINWM2: ',
     ,                    M,BIN,WM,BINWM2
              GOTO 777
            ENDIF
            IF(DABS(BINWM2).GT.1.D0/epsil) THEN
              WRITE(*,*) 'Already too large term, M,BIN,WM,BINWM2: ',
     ,                    M,BIN,WM,BINWM2
               GOTO 777              
            ENDIF
c-old            SUMA1=SUMA1 + BINWM2*(amju*DFLOAT(M))/(amju*DFLOAT(M)+1.D0)
            SUMA1=SUMA1 + BINWM2
c            WRITE(*,*) i,j,m,BinomialG(-amju*DFLOAT(M),M),
c     ,                BINWM2,WM,SUMA
            IF(M.GT.0) THEN
              IF(BINWM2.NE.0.D0.AND.DABS(BINWM2).LT.DABS(SUMA1*epsilB)) 
     ,        THEN                                                         ! nearly no change anymore ...
                GOTO 777              
              ENDIF
            ENDIF
          ENDDO
ccc777       SCFhR_AfterSimplif=DSQRT(SUMA)

777       CONTINUE
          LC=M-1

ctest          WRITE(*,*) "R,dWdVi,amju,W,SUMA1",R,dWdVi,amju,W,SUMA1
c          pause "test1 pred"

c-old          hVi=R*dWdVi*(1.D0/amju)*DSQRT(-SUMA1)
          hVi=R*dWdVi*DSQRT(SUMA1/u)
     
c          WRITE(*,*) "hVi",hVi
c          pause "test1 za"

c          WRITE(*,*) i,j,SCALEFACTORhR,SCFhR_AfterSimplif, SUMA
c          pause "SCALEFACTOR"

      ELSE                                      ! large Vi
        LS=1
        SUMA=0.D0
          DO M=1,IO
c-test          DO M=0,IO
            WM=W**(-u1*DFLOAT(M))
c-test            WM=W**(-u1*DFLOAT(M))
            IF(WM.EQ.0.D0) CYCLE
c-old            BIN=BinomialG(u0*DFLOAT(M),M)
            top= u1*DFLOAT(M)
            BIN=BinomialG(top,M-1)
c-test            top= u0*DFLOAT(M)
c-test            BIN=BinomialG(top,M)
            IF(BIN.EQ.0.D0) CYCLE
            IF(DABS(BIN).GT.1.D0/epsil) THEN
              WRITE(*,*) 'Warning: Too large binom.coef., M,BIN,WM: ',
     ,                    M,BIN,WM
c               GOTO 778
            ENDIF
c            WMmju=WM**(-u1)
c-old            BINWM2=(BIN*WM)*WM
            BINWM2=(BIN*WM)*WM*(-1)**(M)
c-test            BINWM2=(BIN*WM)*WM
            IF(DABS(BINWM2).LT.epsil) THEN
              WRITE(*,*) 'Already too small term, M,BIN,WM,BINWM2: ',
     ,                    M,BIN,WM,BINWM2
              GOTO 778
            ENDIF
            IF(DABS(BINWM2).GT.1.D0/epsil) THEN
              WRITE(*,*) 'Already too large term, M,BIN,WM,BINWM2: ',
     ,                    M,BIN,WM,BINWM2
               GOTO 778              
            ENDIF
c            SUMA=SUMA + BinomialG(-amju*DFLOAT(M),M)*(W**M)*(W**M)
c            SUMA=SUMA + (BIN*WM)*WM
            SUMA=SUMA + BINWM2
c-test            SUMA=SUMA + BINWM2*u0*DFLOAT(M)/(amju*DFLOAT(M-1)-1.D0)
c            WRITE(*,*) i,j,m,Bin,BINWM2,WM,SUMA
c            PAUSE 147
            IF(M.GT.0) THEN
              IF(BINWM2.NE.0.D0.AND.DABS(BINWM2).LT.DABS(SUMA*epsilB)) 
     ,        THEN                                                         ! nearly no change anymore ...
                GOTO 778              
              ENDIF
            ENDIF
          ENDDO
778       CONTINUE
          LC=M-1
          hVi=(R/u)*dWdVi*DSQRT(-SUMA)/W
c-test          hVi=R*dWdVi*DSQRT(-SUMA)/(amju*W)

      ENDIF
c          WRITE(*,*) i,j,SCALEFACTORhR,SCFhR_AfterSimplif, SUMA
c          pause "SCALEFACTOR"
      RETURN
      END
      
      
      







c -------------------------------------
c General binomial coefficient
c "R choose Ka"

c https://planetmath.org/generalizedbinomialcoefficients
c https://www.johndcook.com/blog/binomial_coefficients/
c Concrete Mathematics, 2nd edition, page 154
c Concrete Mathematics: A Foundation for Computer Science (2nd Edition)
c by Ronald L. Graham, Donald E. Knuth, Oren Patashnik
c 1994, Addison-Wesley, Upper Saddle River, NJ
c ISBN-10: 0201558025 
c https://www.amazon.com/gp/product/0201558025/105-6228540-0217250/ref=as_li_ss_tl?ie=UTF8&linkCode=sl1&tag=theende-20&linkId=3c7011c6fa910d327c22807fa580a05f&language=en_US#reader_0201558025

      FUNCTION BinomialG(R,Ka)
c      REAL*8 A(0:IO), B(0:IO)
c      INTEGER*8 Ka
      DOUBLE PRECISION R,PRODUCTA,BinomialG
c      ,amju,u,u0,u1,SUMA,
c     ,       CoordinateX0,WaverageXborder,epsil,epsilB,
c     ,       W,W2
c      PIDVE=6.28318530717959D0 
      epsil=1.D-300
c      epsilB=1.D-16
      BinomialG = 1.D0
c      WRITE(*,*) 'before',R,Ka,BinomialG
      IF(Ka.LT.0) THEN
        BinomialG=0.D0
c        WRITE(*,*) 'inside',R,Ka,BinomialG
        RETURN
      ENDIF
c      WRITE(*,*) 'after',R,Ka,BinomialG
      LEND=0                                 ! End of search
      IF(Ka.EQ.0) THEN
        BinomialG=1.D0
        RETURN
      ELSE                                      ! otherwise full calcul
        PRODUCTA=1.D0
        DO 11 i=1,Ka
          PRODUCTA=PRODUCTA*((R+1.D0-DFLOAT(i))/
     /             (DFLOAT(Ka)+1.D0-DFLOAT(i)))
c          WRITE(*,*) 'PRODUCTA',PRODUCTA
          IF(DABS(PRODUCTA).GT.1.D0/epsil) THEN
            LEND=1                                 ! End of search
            WRITE(*,*) '             ',i,PRODUCTA
          ENDIF
11      CONTINUE
        IF(LEND.EQ.1) WRITE(*,*) 'Too large', PRODUCTA                     ! End of search for lim sup
c        WRITE(*,*) 'R,Ka,PRODUCTA',R,Ka,PRODUCTA
      ENDIF
      BinomialG=PRODUCTA
c        WRITE(*,*) 'R,Ka,PRODUCTA',R,Ka,PRODUCTA
      RETURN
      END







==> anc/SOS_coordinates_02.f95 <==
C task: 
C - calculate Cartesian coord. from given SOS coordinates in grid  
C - calculate derivatives
C - calculate metric scale factors
C - calculate also confocal coordinates above the SOS coord. area
C - output


C   Start:     D:\COSMOLOGY\DarkMatter\Program\SOS_coordinates_02.f95
C
C     Last change:  PS   8 Jul  2020
C
C  compile with AB soft FORTRAN:   see SOS_coordinates_02.gui
C
!!----------------------------------------------------------------------------

c      INCLUDE "Constants_module.inc"      

       PROGRAM SOS_coordinates

      USE WINDOWS

      INCLUDE 'PARAMETERS_1.INC'
      INCLUDE 'FILELIST_1.INC'     ! defines the structure for storage in for from the CFG files

cc      implicit none
cc       AUTOMATIC
cc      include  "mrwe.inc"
c      integer iret, iret2


      COMMON /coord/ CoordXS,CoordZS,CoordXL,CoordZL
      REAL*8 CX0(0:2500,0:2500), CZ0(0:2500,0:2500)          ! Cartesian coordinatres
      REAL*8 RA(0:2500,0:2500), ViA(0:2500,0:2500)           ! SOS coordinatres
      REAL*8 DXDR0(0:2500,0:2500),DZDR0(0:2500,0:2500)       ! derivatives
      REAL*8 DXDVi0(0:2500,0:2500),DZDVi0(0:2500,0:2500)       ! derivatives
      REAL*8 SFhR(0:2500,0:2500),SFhRsimpl(0:2500,0:2500)    ! scale factors
      REAL*8 SFhVi(0:2500,0:2500),SFhVisimpl(0:2500,0:2500)  ! scale factors

      INTEGER LSA(0:250,0:250),LSB(0:250,0:250)
      DOUBLE PRECISION  aamju(24)

      DIMENSION POMARRAY(NX_MAX,NY_MAX)
c      REAL*4 POM2T(N_MAX_2THpos)   ! temporary array to store readed values on 2THETA
ccc      INTEGER*4 L
ccc      CHARACTER*1608 FILELINE
ccc      CHARACTER*256 TXT,TXT2,TXT3
ccc      CHARACTER*64 BlockEnd
c      CHARACTER*137 OUTPUTFILENAME
ccc      CHARACTER*24 InputType
ccc      CHARACTER*1024 CMD_LINE
ccc      CHARACTER*256 LISTFILE,CFGFILE
c      CHARACTER*132, DIMENSION(N_MAX_SAM) :: POM_TXT
ccc      CHARACTER*132 PT
c      record/STARTUPINFO/si
c      record/PROCESS_INFORMATION/pi

ccc      REAL*8 A(0:IO), B(0:IO)
ccc      DOUBLE PRECISION R,Vi,R0,amju,u,PRODUCTA,SUMA,
      DOUBLE PRECISION R,Vi,R0,amju,u,
     ,       X0,Z0,
     ,       RlowBound,RupBound,ViLowBound,ViUpBound,DR,DVi,
     ,       SUPLIM,PK,P,
     ,       epsil,epsilB,alph,beta,
     ,       Vipom,
     ,       WaverageXborder,WaverageZborder,
     ,       ALIMSUP_x_Svi,ALIMSUP_z_Svi,ALIMSUP_x_Lvi,ALIMSUP_z_Lvi,
     ,       WLIM_x_Svi,WLIM_z_Svi,WLIM_x_Lvi,WLIM_z_Lvi,
     ,       WPolyaXborder,WPolyaZborder,
     ,       DLIMSUP_z_Lvi,
     ,       Xtest,
     ,       A0,             ! parameter of confocal coordinate system - constant for the whole family
     ,       R0confo,        ! large semiaxis of the basic confocal spheroid
     ,       oneovermju,
     ,       mjuC,
     ,       CoordinateX0,CoordinateZ0,
     ,       DerivativeXR,DerivativeZR,DerivativeXVi,DerivativeZVi,
     ,       BinomialG,
     ,       DXDR,DZDR,DXDVi,DZDVi,
     ,       W,W2,WM,
     ,       SCALEFACTORhR,SCFhR_AfterSimplif,
     ,       SCALEFACTORhVi,SCFhVi_AfterSimplif,
     ,       BIN,BINWM2,
     ,       hR,hVi,test_hVi,
     ,       PIDVE
 
      CHARACTER*64 fin
      LOGICAL LOGTEST

CSOS      LISTFILE='DataFilesList.CFG'
CSOS      CFGFILE='PSD_data_transform.CFG'

      WRITE(*,*) "#####################################################"
      WRITE(*,*) "#####################################################"
      WRITE(*,*) "#####################################################"
      WRITE(*,*) "###########        SOS_coordinates       ############"
      WRITE(*,*) "#####################################################"
      WRITE(*,*) "##############    Pavel Strunz 2020   ###############"
      WRITE(*,*) "#####################################################"


      PIDVE=6.28318530717959D0 
      epsil=1.D-300
      epsilB=1.D-16


cC
cC *** General Binomial coeff test
cC  
c      DO jR=-10,10
c        DO i=-10,10
c          WRITE(*,*) jR,i,BinomialG(DFLOAT(jR),i)
c        ENDDO
c      ENDDO
c      pause "BinomialG"



c      IO= 65534     ! Order to which to calculate sums in McLaurin (Taylor) series
c      IO= 1500     ! Order to which to calculate sums in McLaurin (Taylor) series
      IO= 2499     ! Order to which to calculate sums in McLaurin (Taylor) series
      NPTS= 20     ! default value

c      write(*,*) "IO,NPTS",IO,NPTS
c      Pause


      amju = 0.D0         ! Ellipticity paramater (if, mju=0, then sphere)   - default value
c      mju = 2         ! Ellipticity paramater (if, mju=0, then sphere)
c      amju = 0.006739496742D0         ! Ellipticity paramater for Earth 6378-6356 km: mju=1-1/(6378/6356)**2=1-1/(1.00346)**2
c      amju = 100.D0         ! Ellipticity paramater (if, mju=0, then sphere)
c      amju = 1000.D0         ! Ellipticity paramater (if, mju=0, then sphere)

      write(*,*) "   "
      WRITE(*,*) "Enter mju:"          ! Ellipticity paramater (if, mju=0, then sphere)
      READ(*,*) amju

      write(*,*) "   "
      WRITE(*,*) "Number of points for each orthogonal coordinate:"
      READ(*,*) NPTS

      ISKIP_DER=0
      write(*,*) "   "
      WRITE(*,*) "Skip the derivatives calculatios? 1=YES:"
      READ(*,*) ISKIP_DER                 ! skip the derivatives calculatios, as it is time demanding (the metric scale factors are calculated directly instead)


! the following could be used for the case of list of mju calculations 
       aamju(1)=0.0D0
       aamju(2)=0.1D0
       aamju(3)=0.2D0
       aamju(4)=0.3D0
       aamju(5)=0.5D0
       aamju(6)=0.7D0
       aamju(7)=0.9D0
       aamju(8)=1.003D0
       aamju(9)=1.1D0
       aamju(10)=1.5D0
       aamju(11)=1.7D0
       aamju(12)=2.D0
       aamju(13)=3.D0
       aamju(14)=4.D0
       aamju(15)=5.D0
       aamju(16)=7.D0
       aamju(17)=10.D0
       aamju(18)=20.D0
       aamju(19)=40.D0
       aamju(20)=100.D0
       aamju(21)=1000.D0
       aamju(22)=10000.D0
       aamju(23)=100000.D0
       aamju(24)=1000000.D0
       
ccc       DO L=1,24          ! the loop could be used for the case of list of mju calculations 
ccc         amju = aamju(L)
ccc         pause 178
          WRITE(*,*) ' '
          WRITE(*,*) ' '
          WRITE(*,*) ' '
 
ctst C
ctst C *** test of product and sum convergency
ctst C  
ctst       PIDVE=6.28318530717959D0 
ctst c      amju=FLOAT(mju)
ctst         u= amju/(amju+1.)
ctst         u1= 1./(amju+1.)
ctst         SUMA=0.
ctst           WRITE(*,*) 'K,PODIL,PRODUCTA_1,PRODUCTA,P1,P'
ctst         DO 20 K=0,IO
ctst           PRODUCTA_1=1.
ctst           PRODUCTA_1=1.
ctst           DO 1021 i=1,K+1
ctst             PRODUCTA_1=PRODUCTA_1* 
ctst      *       (1. - (0.5 + FLOAT(K+1)/(amju+1.) ) / FLOAT(i))
ctst ctst     *                 ((u*FLOAT(K+1)+0.5-FLOAT(i))/FLOAT(i))
ctst 1021      CONTINUE
ctst           P1=PRODUCTA_1*(-1)/(u*FLOAT(K+1)-0.5)
ctst           PRODUCTA=1.
ctst           DO 21 i=1,K
ctst             PRODUCTA=PRODUCTA*
ctst      *              (1. - (0.5 + FLOAT(K)/(amju+1.) ) / FLOAT(i))
ctst ctst      *              ((u*FLOAT(K)+0.5-FLOAT(i))/FLOAT(i))
ctst   21      CONTINUE
ctst           P=PRODUCTA*(-1)/(u*FLOAT(K)-0.5)
ctst           PODIL=P1/P
ctst c          WRITE(*,*) K,PODIL,PRODUCTA_1,PRODUCTA,P1,P         
ctst 20      CONTINUE
ctst c          pause


! helpfull parameters 
c        amju=FLOAT(mju)
        u= amju/(amju+1.)
        u1= 1./(amju+1.)

C
C *** lim superior test - x, small vi
C  
        alph=(amju+1.D0)
        beta= 0.5D0
        KEXP=1
        ALIMSUP_x_Svi=SUPLIM(alph,beta,KEXP,IO,epsil)
          WRITE(*,*) 'Endtest: lim superior test - x, small vi', 
     ,      amju, ALIMSUP_x_Svi
c        pause

C
C *** lim superior test - z, small vi
C  
        alph=(amju+1.D0)
        beta= 0.5D0*(amju+1.D0)
        KEXP=1
        ALIMSUP_z_Svi=SUPLIM(alph,beta,KEXP,IO,epsil)
          WRITE(*,*) 'Endtest: lim superior test - z, small vi',
     ,      amju, ALIMSUP_z_Svi
        
C
C *** lim superior test - x, large vi
C  
        alph=amju/(amju+1.D0)
        beta= -0.5D0/(amju+1.D0)
        KEXP=0
ctest        WRITE(*,*) "alph,beta,KEXP,IO,epsil",alph,beta,KEXP,IO,epsil
        ALIMSUP_x_Lvi=SUPLIM(alph,beta,KEXP,IO,epsil)
          WRITE(*,*) 'Endtest: lim superior test - x, large vi',
     ,      amju, ALIMSUP_x_Lvi
c          pause          
C
C *** lim superior test - z, large vi
C  
        alph=amju/(amju+1.D0)
        beta= -0.5D0
        KEXP=0
        ALIMSUP_z_Lvi=SUPLIM(alph,beta,KEXP,IO,epsil)
          WRITE(*,*) 'Endtest: lim superior test - z, large vi',
     ,      amju, ALIMSUP_z_Lvi

C
C *** lim superior for derivative test - z, large vi
C  
        alph=amju/(amju+1.D0)
        beta= -0.5D0
        KEXP=0
        DLIMSUP_z_Lvi=SUPLIMDER(alph,beta,KEXP,IO,epsil)
ctest          WRITE(*,*) 'Endtest: lim superior deriv. test - z, large vi',
ctest     ,      amju, DLIMSUP_z_Lvi



C
C *** sumarization and output
C         
ctest        WRITE(*,*) 
ctest     *    'amju,ALIMSUP_x_Svi,ALIMSUP_z_Svi,ALIMSUP_x_Lvi,ALIMSUP_z_Lvi'
ctest        WRITE(*,*) 
ctest     *    amju,ALIMSUP_x_Svi,ALIMSUP_z_Svi,ALIMSUP_x_Lvi,ALIMSUP_z_Lvi
c           pause

C
C *** limits for W numerical
C  
        WLIM_x_Svi=DSQRT(1.D0/ALIMSUP_x_Svi)
        WLIM_z_Svi=DSQRT(1.D0/ALIMSUP_z_Svi)
        WLIM_x_Lvi=(DSQRT(ALIMSUP_x_Lvi))**(amju+1.D0)
        WLIM_z_Lvi=(DSQRT(ALIMSUP_z_Lvi))**(amju+1.D0)

        WRITE(*,*) 
     *    'amju,WLIM_x_Svi,WLIM_z_Svi,WLIM_x_Lvi,WLIM_z_Lvi'
        WRITE(*,*) 
     *    amju,WLIM_x_Svi,WLIM_z_Svi,WLIM_x_Lvi,WLIM_z_Lvi
        WRITE(*,*) 
     * 'for amju ',amju,', W small for x coord. means < ',WLIM_x_Svi
        WRITE(*,*) 
     * 'for amju ',amju,', W small for z coord. means < ',WLIM_z_Svi
        WRITE(*,*) 
     * 'for amju ',amju,', W large for x coord. means > ',WLIM_x_Lvi
        WRITE(*,*) 
     * 'for amju ',amju,', W large for z coord. means > ',WLIM_z_Lvi

        WaverageXborder=(WLIM_x_Svi+WLIM_x_Lvi)/2.
        WaverageZborder=(WLIM_z_Svi+WLIM_z_Lvi)/2.
        WRITE(*,'(A,F12.6,A,F12.6)') 
     * 'for amju ',amju,', computation range border for x coord. = ', 
     ,             WaverageXborder
        WRITE(*,'(A,F12.6,A,F12.6)') 
     * 'for amju ',amju,', computation range border for z coord. = ', 
     ,             WaverageZborder

C
C *** limits for W Polya and Szego
c USE RATHER THIS ONE THAN NUMERICAL IN PRACTICE - FASTER
C  
      WPolyaXborder=DSQRT((1.D0/(amju+1.D0))*(amju/(amju+1.D0))**amju)
      WPolyaZborder=WPolyaXborder

C
C *** limits for W output
C  
      fin="LIMITS_01.DAT"
      LOGTEST=.FALSE.
      INQUIRE (FILE= fin, EXIST=LOGTEST)
      IF(LOGTEST.EQ..FALSE.) THEN
        open(UNIT=1200,file="LIMITS_01.DAT",            ! output the data
     ,         status='new',ERR=1700)
        WRITE(1200,*) 'amju,ALIMSUP_x_Svi,ALIMSUP_z_Svi,ALIMSUP_x_Lvi,'
     ,   ,'ALIMSUP_z_Lvi,WLIM_x_Svi,WLIM_z_Svi,WLIM_x_Lvi,WLIM_z_Lvi,'
     ,   ,'WaverageXborder,WaverageZborder,'
     ,   ,'WPolyaXborder,WPolyaZborder,DLIMSUP_z_Lvi'
      ENDIF
      close(1200)
      open(UNIT=1200,file="LIMITS_01.DAT",            ! output the data
     ,         status='unknown',ERR=1700,POSITION='append')
          WRITE(1200,*) amju,ALIMSUP_x_Svi,ALIMSUP_z_Svi,ALIMSUP_x_Lvi,
     ,       ALIMSUP_z_Lvi,WLIM_x_Svi,WLIM_z_Svi,WLIM_x_Lvi,WLIM_z_Lvi,
     ,       WaverageXborder,WaverageZborder,
     ,       WPolyaXborder,WPolyaZborder,DLIMSUP_z_Lvi
      close(1200)
1700  CONTINUE


ccc            ENDDO    ! end of the loop, which could be used for the case of list of mju calculations 
cc           pause 179


C
C *** Coordinate X0, Z0 calculation from R and Vi for SOS coordinates ***
C  

      WRITE(*,*) 'Calculating similar oblate spheroidal coordinates in 
     , two modes: R const and vi const lines '

ctest      R0=1.D0           ! large semiaxis of the object
ct      R0=6374.5D0           ! large semiaxis of the object    mju 0.003617914 ... smaller ellipticity than Earth surface
ct      R0=6378.0D0             ! large semiaxis of the object    mju 0.006739496742 ... ellipticity as Earth surface
cccccc      R0= 1.0D0             ! large semiaxis of the object    mju 0.006739496742 ... ellipticity as Earth surface
      R0= 0.22708D0
      R0= 0.500505D0
      R0= 0.670408D0
      R0= 0.805228D0
      R0= 0.92051D0
      R0= 0.198943679D0
      R0= 0.397887358D0
      R0= 0.596831037D0
      R0= 0.795774716D0
      R0= 0.994718395D0
ctest      RlowBound= 0.D0   ! R coordinate of the coordinate system - low bound
ct      RlowBound= 0.997D0   ! R coordinate of the coordinate system - low bound
ct      RlowBound= 6350.5D0   ! R coordinate of the coordinate system - low bound Earth equatorial radius 6378 km, poplar radius 6356 km
ct      RlowBound= 6350.0D0   ! R coordinate of the coordinate system - low bound Earth equatorial radius 6378 km, poplar radius 6356 km
ct      RlowBound= 6361.5D0   ! R coordinate of the coordinate system - low bound Earth equatorial radius 6378 km, poplar radius 6356 km&
cccccc      RlowBound= 1.0D0   ! R coordinate of the coordinate system - low bound Earth equatorial radius 6378 km, poplar radius 6356 km&
      RlowBound= 0.22708D0
      RlowBound= 0.500505D0
      RlowBound= 0.670408D0
      RlowBound= 0.805228D0
      RlowBound= 0.92051D0
      RlowBound= 0.198943679D0
      RlowBound= 0.397887358D0
      RlowBound= 0.596831037D0
      RlowBound= 0.795774716D0
      RlowBound= 0.994718395D0

ctest      RupBound= 1.D0
ct      RupBound= 1.D0
ct      RupBound= 6384.5D0
ct      RupBound= 6380.0D0
ct      RupBound= 6395.5D0
cccccc      RupBound= 1.0D0
      RupBound= 0.22708D0
      RupBound= 0.500505D0
      RupBound= 0.670408D0
      RupBound= 0.805228D0
      RupBound= 0.92051D0
      RupBound= 0.198943679D0
      RupBound= 0.397887358D0
      RupBound= 0.596831037D0
      RupBound= 0.795774716D0
      RupBound= 0.994718395D0
 


c      PhiLowBound= (0./360.)*PIDVE
c      PhiUpBound= (90./360.)*PIDVE
ctest      ViLowBound= (0.D0/360.D0)*PIDVE
ct      ViLowBound= (0.D0/360.D0)*PIDVE
ct      ViLowBound= (89.7D0/360.D0)*PIDVE
      ViLowBound= (0.D0/360.D0)*PIDVE
ctest      ViUpBound= (90.D0/360.D0)*PIDVE
ct      ViUpBound= (0.3D0/360.D0)*PIDVE
ct      ViUpBound= (90.D0/360.D0)*PIDVE
      ViUpBound= (90.D0/360.D0)*PIDVE

      DR = (RupBound - RlowBound) / NPTS
c      DPhi = (PhiUpBound - PhiLowBound) / NPTS
      DVi = (ViUpBound - ViLowBound) / NPTS
 
 
C
C *** Call coordinate function repeatedly ***
C  

c      DO 40 I=0,NPTS
      DO 40 I=0,0
        R = RlowBound + DR*I
        DO 41 J=0,NPTS
c          Phi = PhiLowBound + DPhi*J
          Vi = ViLowBound + DVi*J
          IF(DABS(Vi).GT.PIDVE/4.D0) THEN                ! if Vi is larger than Pi half
            Vipom= DSIGN(1.D0,Vi)*PIDVE/2.D0 - Vi             ! calculated for smaller Vi
ccc            X0 = - CoordinateX0(R,Vipom,R0,amju,WaverageXborder,IO,LS)   ! ! mirroring of X coord       
ccc            Z0 =   CoordinateZ0(R,Vipom,R0,amju,WaverageZborder,IO,LS)     ! Z coordinate is the same
cw            WRITE(*,*) "Coordinate X calculation"
            X0 = - CoordinateX0(R,Vipom,R0,amju,WPolyaXborder,IO,LS)   ! ! mirroring of X coord       
cw            WRITE(*,*) "Coordinate Z calculation"
            Z0 =   CoordinateZ0(R,Vipom,R0,amju,WPolyaZborder,IO,LS)     ! Z coordinate is the same
          ELSE            
cw            WRITE(*,*) "Coordinate X calculation"
            X0 = CoordinateX0(R,Vi,R0,amju,WPolyaXborder,IO,LS)
cw            WRITE(*,*) "Coordinate Z calculation"
            Z0 = CoordinateZ0(R,Vi,R0,amju,WPolyaZborder,IO,LS)
          WRITE(*,*) 'I,J,R,Vi',I,J,R,Vi
          WRITE(*,*) '                     X0,Z0',X0,Z0
c         calculate also derivative
            IF(ISKIP_DER.EQ.1) THEN
              CONTINUE                 ! skip the derivatives calculatios, as it is time demanding (the metric scale factors are calculated directly instead)
            ELSE
cw              WRITE(*,*) "Derivative dXdR calculation"
              DXDR = DerivativeXR(R,Vi,R0,amju,WPolyaZborder,IO,LS)   ! derivative DX/DR calculation
cw              WRITE(*,*) "Derivative dZdR calculation"
              DZDR = DerivativeZR(R,Vi,R0,amju,WPolyaZborder,IO,LS)   ! derivative DX/DR calculation
              SCALEFACTORhR=DSQRT(DXDR**2+DZDR**2)
cw              WRITE(*,*) "Derivative dXdVi calculation"
              DXDVi = DerivativeXVi(R,Vi,R0,amju,WPolyaZborder,IO,LS)   ! derivative DX/DR calculation
cw              WRITE(*,*) "Derivative dZdVi calculation"
              DZDVi = DerivativeZVi(R,Vi,R0,amju,WPolyaZborder,IO,LS)   ! derivative DX/DR calculation&
            ENDIF
            SCALEFACTORhVi=DSQRT(DXDVi**2+DZDVi**2)
          ENDIF
c          WRITE(*,*) 'CoordinateX0,CoordinateZ0',CoordX0,CoordZ0
c          CX0(I,J)=CoordX0
c          CZ0(I,J)=CoordZ0
          CX0(I,J)=X0
          CZ0(I,J)=Z0
          RA(I,J)=R
          ViA(I,J)=Vi
          DXDR0(I,J)=DXDR
          DZDR0(I,J)=DZDR
          SFhR(I,J)=SCALEFACTORhR
          DXDVi0(I,J)=DXDVi
          DZDVi0(I,J)=DZDVi
          SFhVi(I,J)=SCALEFACTORhVi       
C *** scale factor calculated after simplification
cw          WRITE(*,*) "Metric factor hR calculation"
          SCFhR_AfterSimplif=hR(R,Vi,R0,amju,WaverageXborder,IO,LS,LC)
          SFhRsimpl(I,J)=SCFhR_AfterSimplif
cw          WRITE(*,*) "Metric factor hVi calculation"
          SCFhVi_AfterSimplif=
     =                    hVi(R,Vi,R0,amju,WaverageXborder,IO,LS,LC)
          SFhVisimpl(I,J)=SCFhVi_AfterSimplif
          LSA(I,J)=LS            ! determines which mode of calculation was used, if the one for small vi (LS=0), or the one for Large vi (LS=1)
          LSB(I,J)=LC            ! determines, how many terms in the power series was calculated
          WRITE(*,*) "LS,LC,SF_hR,SF_hVi",
     ,                LS,LC,SCFhR_AfterSimplif,SCFhVi_AfterSimplif
c          WRITE(*,*) "i,j,LS,SCALEFACTORhVi,SCFhVi_AfterSimplif",
c     ,                i,j,LS,SCALEFACTORhVi,SCFhVi_AfterSimplif
c          pause "test main pgm"
C          WRITE(*,*) i,j,LS,SCALEFACTORhR,SCFhR_AfterSimplif, SUMA
C          pause "SCALEFACTOR"
C          IF(J.EQ.10) pause "SCALEFACTOR"
c          PAUSE 'J'
41      CONTINUE
c        PAUSE 'I'
40    CONTINUE




c
c   *** output of coordinates in two modes: R const and Vi const lines
c 

      open(UNIT=1201,file="COORDINATES_01.DAT",            ! output the data
     ,         status='unknown',ERR=1703)
c     ,         status='old',ERR=1703,POSITION='append')
      WRITE(1201,*) 'CX0    CZ0    I    J    RA    ViA', amju
      DO 140 I=0,NPTS
        DO 141 J=0,NPTS
          WRITE(1201,*) CX0(I,J),CZ0(I,J),I,J,RA(I,J),ViA(I,J),LSA(I,J)
141     CONTINUE
        WRITE(1201,*) ' '
140   CONTINUE
      close(1201)
1703  CONTINUE

      open(UNIT=1202,file="COORDINATES_03.DAT",            ! output the data
     ,         status='unknown',ERR=2703)
c     ,         status='old',ERR=2703,POSITION='append')
      WRITE(1202,*) 'CX0    CZ0    I    J    RA    ViA', amju
      DO 241 J=0,NPTS
        DO 240 I=0,NPTS
          WRITE(1202,*) CX0(I,J),CZ0(I,J),I,J,RA(I,J),ViA(I,J),LSA(I,J)
240     CONTINUE
        WRITE(1202,*) ' '
241   CONTINUE
      close(1202)
2703  CONTINUE


c
c   *** output of the border line between two modes of calculartion: vi SMALL and vi LARGE
c 

      open(UNIT=1203,file="BORDER_01.DAT",            ! output the data
     ,         status='unknown',ERR=3703)
c     ,         status='old',ERR=3703,POSITION='append')
      WRITE(1203,*) 'LSinfo-1 CX0-1    CZ0-1    I    J-1    RA-1  ',
     ,         '  ViA-1    LSinfo CX0    CZ0    I    J    RA    ViA',
     , amju
      DO 340 I=0,NPTS
        DO 341 J=1,NPTS
          IF(LSA(I,J).NE.LSA(I,J-1)) THEN
            WRITE(1203,*) LSA(I,J-1),CX0(I,J-1),CZ0(I,J-1),
     ,                    I,J-1,RA(I,J-1),ViA(I,J-1),
     ,                    LSA(I,J),CX0(I,J),CZ0(I,J),
     ,                    I,J,RA(I,J),ViA(I,J),
     ,                    (CX0(I,J-1)+CX0(I,J))/2.D0,
     ,                    (CZ0(I,J-1)+CZ0(I,J))/2.D0
          ENDIF 
341     CONTINUE
c        WRITE(1203,*) ' '
340   CONTINUE
      close(1203)
3703  CONTINUE

      pause 'End - similar oblate spheroidal coordinates'

      

c
c   *** output of derivatives AND SCALE FACTORS in two modes: R const and vi const lines
c 

      open(UNIT=601,file="DERIVATIVES_01.DAT",            ! output the data
     ,         status='unknown',ERR=903)
c     ,         status='old',ERR=903,POSITION='append')
      WRITE(601,*) 'CX0  CZ0  DXDR  DZDR  DXDVi  DZDVi  SFhR  SFhRsimpl
     ,  SFhVi  SFhVisimpl  I  J  RA  ViA  LS  LC', amju
      DO 60 I=0,NPTS
        DO 61 J=0,NPTS
          WRITE(601,*) CX0(I,J),CZ0(I,J),
     ,                 DXDR0(I,J),DZDR0(I,J),DXDVi0(I,J),DZDVi0(I,J),
     ,             SFhR(I,J),SFhRsimpl(I,J),SFhVi(I,J),SFhVisimpl(I,J),
     ,                 I,J,RA(I,J),ViA(I,J),LSA(I,J),LSB(I,J)
61      CONTINUE
        WRITE(601,*) ' '
60    CONTINUE
      close(601)
903   CONTINUE

      open(UNIT=602,file="DERIVATIVES_03.DAT",            ! output the data
     ,         status='unknown',ERR=1903)
c     ,         status='old',ERR=1903,POSITION='append')
      WRITE(602,*) 'CX0  CZ0  DXDR  DZDR  DXDVi  DZDVi  SFhR  SFhRsimpl
     ,  SFhVi  SFhVisimpl  I  J  RA  ViA  LS  LC', amju
      DO 161 J=0,NPTS
        DO 160 I=0,NPTS
          WRITE(602,*) CX0(I,J),CZ0(I,J),
     ,                 DXDR0(I,J),DZDR0(I,J),DXDVi0(I,J),DZDVi0(I,J),
     ,             SFhR(I,J),SFhRsimpl(I,J),SFhVi(I,J),SFhVisimpl(I,J),
     ,                 I,J,RA(I,J),ViA(I,J),LSA(I,J),LSB(I,J)
160     CONTINUE
        WRITE(602,*) ' '
161   CONTINUE
      close(602)
1903  CONTINUE


      pause 'End - SOS coordinates - derivatives'

      

c
c   *** calculate also confocal coordinates continuously build above the similar spheroidal coordinates region with R0 maximum surface     
c 

      WRITE(*,*) 'Calculating confocal coordinates in two modes: R const
     , and vi const lines '
      R0confo=R0           ! large semiaxis of the object
      RlowBound= R0confo   ! R coordinate of the coordinate system - low bound
      RupBound= 2.D0*R0confo
      ViLowBound= (0.D0/360.D0)*PIDVE
      ViUpBound= (90.D0/360.D0)*PIDVE
      DR = (RupBound - RlowBound) / NPTS
      DVi = (ViUpBound - ViLowBound) / NPTS
      A0=R0confo/DSQRT(1.D0+1.D0/amju)           ! parameter of confocal coordinate system - constant for the whole family
        
C
C *** Call coordinate calculation repeatedly ***
C  

      DO 50 I=0,NPTS
        R = RlowBound + DR*I
        DO 51 J=0,NPTS
          Vi = ViLowBound + DVi*J
c          IF(DABS(Vi).GT.PIDVE/4.D0) THEN                ! if Vi is larger than Pi half
c            Vipom= DSIGN(1.D0,Vi)*PIDVE/2.D0 - Vi             ! calculated for smaller Vi
c          ELSE            
            oneovermju = (R/A0)**2 - 1.D0    ! reciprocal value of mju parameter (i.e. NOT confocal coordinate mjuC), which is changing for confocal spheroids with incresing its size 
            mjuC = DLOG(DSQRT(oneovermju)+ DSQRT(oneovermju +1.D0))   !  confocal coordinate calculated on the basis of R and mju parameter
            X0 = A0*DCOSH(mjuC)*DCOS(Vi)
            Z0 = A0*DSINH(mjuC)*DSIN(Vi)
c          ENDIF
          WRITE(*,*) 'I,J,R,Vi',I,J,R,Vi
          WRITE(*,*) '                     X0,Z0',X0,Z0
          CX0(I,J)=X0
          CZ0(I,J)=Z0
          RA(I,J)=R
          ViA(I,J)=Vi
c          PAUSE 'J'
51      CONTINUE
c        PAUSE 'I'
50    CONTINUE



c
c   *** output of confocal coordinates in two modes: R const and vi const lines
c 
      open(UNIT=1201,file="CONFOCAL_01.DAT",            ! output the data
     ,         status='unknown',ERR=4703)
c     ,         status='old',ERR=4703,POSITION='append')
      WRITE(1201,*) 'CX0    CZ0    I    J    RA    ViA'
      DO 440 I=0,NPTS
        DO 441 J=0,NPTS
          WRITE(1201,*) CX0(I,J),CZ0(I,J),I,J,RA(I,J),ViA(I,J),LSA(I,J)
441     CONTINUE
        WRITE(1201,*) ' '
440   CONTINUE
      close(1201)
4703  CONTINUE

      open(UNIT=1202,file="CONFOCAL_03.DAT",            ! output the data
     ,         status='unknown',ERR=5703)
c     ,         status='old',ERR=5703,POSITION='append')
      WRITE(1202,*) 'CX0    CZ0    I    J    RA    ViA'
      DO 541 J=0,NPTS
        DO 540 I=0,NPTS
          WRITE(1202,*) CX0(I,J),CZ0(I,J),I,J,RA(I,J),ViA(I,J),LSA(I,J)
540     CONTINUE
        WRITE(1202,*) ' '
541   CONTINUE
      close(1202)
5703  CONTINUE

      pause 'End - confocal coordinates'



      WRITE(*,*) 'Finished.'
      END


